Computational Astrochemistry Journey towards the molecular universe

In astrochemistry, computational methods play a crucial role in addressing fundamental astronomical questions. Interstellar molecules profoundly influence the chemistry and physics of the interstellar medium (ISM), playing pivotal roles in planet formation and the emergence of life. Understanding their chemistry relies on theoretical approaches such as Density Functional Theory (DFT) and post-Hartree-Fock methods, which are essential for exploring pathways to molecular complexity and determining their interstellar abundances. Various theoretical methods investigate the formation of interstellar molecules in both gaseous and solid states. Molecules in interstellar space may originate from bottom-up processes (building up from CO molecules) or top-down processes (polycyclic aromatic hydrocarbon fragmentation). Here, we present a journey of theoretical investigations aimed at studying the reactivity of interstellar molecules in space.

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

